Evaluation of multi-loop multi-scale Feynman integrals for precision physics

Modern particle physics is increasingly becoming a precision science that relies on advanced theoretical predictions for the analysis and interpretation of experimental results. The planned physics program at the LHC and future colliders will require three-loop electroweak and mixed electroweak-QCD corrections to single-particle production and decay processes and two-loop electroweak corrections to pair production processes, all of which are beyond the reach of existing analytical and numerical techniques in their current form. This article presents a new semi-numerical approach based on differential equations with boundary terms specified at Euclidean kinematic points. These Euclidean boundary terms can be computed numerically with high accuracy using sector decomposition or other numerical methods. They are then mapped to the physical kinematic configuration with a series solution of the differential equation system. The method is able to deliver 8 or more digits precision, and it has a built-in mechanism for checking the accuracy of the obtained results. Its efficacy is illustrated with examples for three-loop self-energy and vertex integrals and two-loop box integrals.

==> anc/master_box2l_minkowski.m <==
{box2lD6[0, 4, 0, 4, 0, 0, 0, 0, 0]/eps^3 -> -0.030129296492067248 + 
   0.0017361111111112609/\[Epsilon]^3 - 0.006817743145899111/\[Epsilon]^2 + 
   0.016242495332336473/\[Epsilon] + 0.04797567912316179*\[Epsilon], 
 box2lD6[0, 3, 1, 4, 0, 0, 0, 0, 0]/eps^2 -> 
  (0.018399831910863005 + 8.106277389757313*^-15*I) + 
   (0.0021669906292003252 + 5.900193471860543*^-17*I)/\[Epsilon]^2 - 
   (0.008014483135286568 - 2.49139311307577*^-15*I)/\[Epsilon] - 
   (0.033245527947554 - 1.438949240334863*^-14*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 3, 2, 0, 0, 0, 0]/eps^3 -> -4.560863886486404 - 
   0.12500000000000006/\[Epsilon]^3 - 0.1341224934946461/\[Epsilon]^2 - 
   1.912539164824996/\[Epsilon] - 26.416153811631727*\[Epsilon], 
 box2lD6[0, 3, 0, 3, 1, 0, 0, 0, 0]/eps -> 
  (0.17598547061387154 + 2.2054767555247547*^-13*I) - 
   (0.03374517436618131 - 3.875529482156194*^-15*I)/\[Epsilon] - 
   (0.5902322183329368 - 1.543515810531244*^-13*I)*\[Epsilon], 
 box2lD6[0, 3, 0, 2, 2, 0, 0, 0, 0]/eps -> 
  (0.14615724145405418 + 1.1477000272865207*^-13*I) - 
   (0.036632020518618275 - 2.084966557477773*^-15*I)/\[Epsilon] - 
   (0.45696013128081975 + 1.4680938737014477*^-13*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 3, 1, 0, 0, 0, 0]/eps -> 
  (0.1460372362127922 + 1.4542918111860768*^-12*I) - 
   (2.028341052767766*^-15 + 4.3938609981631126*^-16*I)/\[Epsilon]^3 - 
   (1.2780636218435152*^-13 + 2.2268961411074635*^-14*I)/\[Epsilon]^2 - 
   (0.13113797016197645 - 1.7554395633282014*^-13*I)/\[Epsilon] - 
   (1.1616487299061844 - 2.7914757763241907*^-12*I)*\[Epsilon], 
 box2lD6[0, 4, 0, 0, 0, 4, 0, 0, 0]/eps^3 -> -0.014992069266259208 + 
   0.0004340277777779241/\[Epsilon]^3 - 0.002306126047373377/\[Epsilon]^2 + 
   0.0068405334606846556/\[Epsilon] + 0.027161434232730892*\[Epsilon], 
 box2lD6[0, 3, 1, 0, 0, 4, 0, 0, 0]/eps^2 -> 
  (0.00789813476162298 + 9.438243710955973*^-15*I) + 
   (0.0005417476573002172 + 6.976605568678561*^-16*I)/\[Epsilon]^2 - 
   (0.0027546425062814034 - 4.127615298974361*^-15*I)/\[Epsilon] - 
   (0.01685412284816608 - 1.3750190234847738*^-14*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 3, 0, 2, 0, 0, 0]/eps^2 -> 
  (-0.3611137022744499 + 2.874594822603029*^-13*I) - 
   0.018146445009313075/\[Epsilon]^2 + 
   (0.10177195876980107 + 5.611029896767988*^-15*I)/\[Epsilon] + 
   (1.0122954264847255 + 2.0671639505238934*^-12*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 2, 0, 3, 0, 0, 0]/eps^2 -> 
  (-0.27544262545681136 - 4.9241005987867*^-13*I) - 
   0.011478411956337151/\[Epsilon]^2 + 
   (0.07153903781062791 - 1.0559057747297357*^-14*I)/\[Epsilon] + 
   (0.8274434826878242 - 1.966591840297089*^-12*I)*\[Epsilon], 
 box2lD6[1, 0, 0, 3, 0, 3, 0, 0, 0]/eps^2 -> 
  (-0.40297349212375255 + 1.3750517710231924*^-13*I) - 
   0.014624373461587268/\[Epsilon]^2 + 
   (0.10067849433448706 + 3.142179522882181*^-15*I)/\[Epsilon] + 
   (1.2344569604690359 + 2.3603787315190686*^-13*I)*\[Epsilon], 
 box2lD6[0, 3, 0, 3, 0, 1, 0, 0, 0] -> -0.026272178192059424 + 
   0.15397896318397647*\[Epsilon], box2lD6[0, 3, 0, 2, 0, 2, 0, 0, 0]/eps -> 
  0.09692281374070005 - 0.015930719086995095/\[Epsilon] - 
   0.35212661208266555*\[Epsilon], box2lD6[2, 1, 0, 3, 0, 1, 0, 0, 0]/eps -> 
  (0.20967890957423613 - 3.298417220842813*^-11*I) + 
   (3.454537238068136*^-14 - 5.6232934319986715*^-15*I)/\[Epsilon]^3 + 
   (8.77301711218916*^-13 - 9.86600621817815*^-14*I)/\[Epsilon]^2 - 
   (0.06163430094084295 - 3.3321931451232407*^-12*I)/\[Epsilon] - 
   (0.7250110735550295 - 3.211279987028593*^-11*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 2, 0, 2, 0, 0, 0]/eps -> 
  (0.14250446924433163 + 1.0433448920045657*^-10*I) - 
   (6.529829953915194*^-14 - 2.1689846094852016*^-14*I)/\[Epsilon]^3 - 
   (1.7818857682903307*^-12 - 4.3841066745680947*^-13*I)/\[Epsilon]^2 - 
   (0.03994277101447758 + 1.1401835884811819*^-11*I)/\[Epsilon] - 
   (0.48807818624121146 - 5.442271471007622*^-11*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 1, 0, 3, 0, 0, 0]/eps -> 
  (0.1451715085126391 - 7.199350754890998*^-11*I) + 
   (4.9003280777793315*^-14 - 1.6066552662853345*^-14*I)/\[Epsilon]^3 + 
   (1.3472113681693992*^-12 - 3.3806107194534134*^-13*I)/\[Epsilon]^2 - 
   (0.03317726648809882 - 8.11228356339419*^-12*I)/\[Epsilon] - 
   (0.5282356312905199 + 8.092166798396122*^-11*I)*\[Epsilon], 
 box2lD6[0, 2, 1, 2, 0, 2, 0, 0, 0]/eps -> 
  (0.10434292653100517 + 2.677057361148259*^-14*I) - 
   (9.032913108894076*^-17 + 1.580539896692265*^-14*I)/\[Epsilon]^2 - 
   (0.017755188608981953 + 5.925560664173651*^-13*I)/\[Epsilon] - 
   (0.3703187889769684 + 9.00687147165428*^-13*I)*\[Epsilon], 
 box2lD6[0, 2, 1, 1, 0, 3, 0, 0, 0]/eps -> 
  (0.10872422742281507 - 1.1548114461675135*^-12*I) + 
   1.2156758930923685*^-15/\[Epsilon]^2 - 
   (0.01635422320324451 + 5.895561401449036*^-14*I)/\[Epsilon] - 
   (0.4243254433845157 + 4.758734129891905*^-12*I)*\[Epsilon], 
 box2lD6[0, 1, 1, 3, 0, 2, 0, 0, 0]/eps -> 
  (0.09894760232725641 + 1.6523037214455*^-13*I) + 
   (3.8001130816201156*^-15 + 2.9266857358038736*^-14*I)/\[Epsilon]^2 - 
   (0.016504100303683707 - 6.985308398881251*^-13*I)/\[Epsilon] - 
   (0.35649662713086827 - 2.0819316803376038*^-12*I)*\[Epsilon], 
 box2lD6[0, 1, 1, 2, 0, 3, 0, 0, 0]/eps -> 
  (0.06940271943358574 + 2.497726277308222*^-12*I) + 
   (1.4972492658024655*^-14 - 1.4313645482177894*^-14*I)/\[Epsilon]^2 - 
   (0.010488463057999066 + 3.5793741409958107*^-13*I)/\[Epsilon] - 
   (0.271666140123692 - 8.981172192632219*^-12*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 3, 0, 1, 0, 0, 0]/eps -> 
  (0.19430991108120993 + 2.1083570563533513*^-11*I) - 
   (3.460678635592345*^-14 - 1.5340799980716912*^-14*I)/\[Epsilon]^3 - 
   (9.533832066487366*^-13 - 4.4446902156408*^-13*I)/\[Epsilon]^2 - 
   (0.04015543310017097 + 5.273335076474318*^-12*I)/\[Epsilon] - 
   (0.6336346876679377 - 6.114064166417547*^-11*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 2, 0, 2, 0, 0, 0]/eps -> 
  (0.12723586801758793 - 9.172577250957977*^-11*I) + 
   (5.144904806832429*^-14 - 1.932797966874046*^-14*I)/\[Epsilon]^3 + 
   (1.3445913231793028*^-12 - 4.551552607096217*^-13*I)/\[Epsilon]^2 - 
   (0.025297514460204392 - 8.655721928727871*^-12*I)/\[Epsilon] - 
   (0.4211800951227425 + 4.0450150907970977*^-10*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 1, 0, 3, 0, 0, 0]/eps -> 
  (0.1288958988981094 + 5.1643236351711706*^-11*I) - 
   (3.169157542479475*^-14 - 1.2204082422718274*^-14*I)/\[Epsilon]^3 - 
   (7.833555432739176*^-13 - 3.0187182367492966*^-13*I)/\[Epsilon]^2 - 
   (0.02215967115140077 + 6.2501751959083515*^-12*I)/\[Epsilon] - 
   (0.47167617340194384 - 2.2744582258669106*^-10*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 3, 1, 1, 0, 0, 0]/eps -> 
  (0.12975823553432592 + 3.65652277829468*^-14*I) - 
   1.428635668805605*^-14/\[Epsilon]^3 - 6.027932370276942*^-13/
    \[Epsilon]^2 - (0.03794036727208448 - 8.101213659964061*^-16*I)/
    \[Epsilon] - (0.4603871890346565 - 9.235028909545739*^-14*I)*\[Epsilon], 
 box2lD6[0, 3, 0, 2, 1, 1, 0, 0, 0]/eps -> 
  (0.12324121708312684 - 6.545124436060515*^-13*I) - 
   (5.268782775404186*^-15 + 1.3915367264072706*^-15*I)/\[Epsilon]^2 - 
   (0.024368337819187888 + 7.076048197559372*^-14*I)/\[Epsilon] - 
   (0.40823707758044697 - 1.4452956230618544*^-12*I)*\[Epsilon], 
 box2lD6[0, 3, 0, 1, 2, 1, 0, 0, 0]/eps -> 
  (0.19926982151193723 - 1.5115504720074904*^-12*I) - 
   (1.1304070756073567*^-15 - 2.319227877345451*^-15*I)/\[Epsilon]^2 - 
   (0.0630759043316334 - 4.113702299801389*^-14*I)/\[Epsilon] - 
   (0.7154775579593222 - 8.887923944499879*^-12*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 2, 1, 1, 0, 0, 0]/eps -> 
  (0.12473642610309478 - 1.1383304240949445*^-9*I) - 
   (1.645149958938923*^-14 - 1.345670076932268*^-13*I)/\[Epsilon]^3 - 
   (3.5914406600188648*^-12 - 3.918355897178661*^-12*I)/\[Epsilon]^2 - 
   (0.0905808176435276 + 8.1400375557514*^-11*I)/\[Epsilon] - 
   (0.7782296680075439 - 1.1779961641673283*^-8*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 1, 2, 1, 0, 0, 0]/eps -> 
  (-0.8396121077144714 - 3.0162298504518883*^-9*I) + 
   (5.6500780500742514*^-14 + 2.4961333407396956*^-13*I)/\[Epsilon]^3 - 
   (5.922564082271785*^-12 - 6.842348408078926*^-12*I)/\[Epsilon]^2 - 
   (0.33069718250136226 + 1.8503810666324127*^-10*I)/\[Epsilon] - 
   (6.43370967106864 - 3.253817484282949*^-8*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 1, 1, 2, 0, 0, 0]/eps -> 
  (0.1703427365522338 + 4.791385570820908*^-9*I) - 
   (5.0856877469050104*^-14 + 4.616616259445469*^-13*I)/\[Epsilon]^3 + 
   (1.0873538540811305*^-11 - 1.3225319938302133*^-11*I)/\[Epsilon]^2 - 
   (0.07729914661268786 - 3.0396424124593523*^-10*I)/\[Epsilon] - 
   (0.803248304312071 + 5.226930995612217*^-8*I)*\[Epsilon], 
 box2lD6[1, 2, 0, 2, 1, 1, 0, 0, 0]/eps -> 
  (0.1554935993877018 + 9.559288500777584*^-10*I) - 
   (2.767656494560214*^-15 + 1.1240278525129803*^-13*I)/\[Epsilon]^3 + 
   (2.3236080048045874*^-12 - 3.38803470207753*^-12*I)/\[Epsilon]^2 - 
   (0.04159968091470282 - 6.408377467922431*^-11*I)/\[Epsilon] - 
   (0.4891856258325292 + 9.888656641928855*^-9*I)*\[Epsilon], 
 box2lD6[1, 2, 0, 1, 2, 1, 0, 0, 0]/eps -> 
  (0.1603167975590666 + 2.4021649732319422*^-9*I) - 
   (4.405050942170079*^-14 + 2.2727069152181057*^-13*I)/\[Epsilon]^3 + 
   (4.7297244833414035*^-12 - 6.5417917267728366*^-12*I)/\[Epsilon]^2 - 
   (0.11814771122553909 - 1.4895539103545074*^-10*I)/\[Epsilon] - 
   (1.0725015153206459 + 2.5765352163230987*^-8*I)*\[Epsilon], 
 box2lD6[0, 4, 0, 0, 2, 0, 2, 0, 0]/eps -> 
  (0.01791803002797549 - 0.026179938779914928*I) - 
   0.008333333333333328/\[Epsilon] + 
   (0.005193336999533268 + 0.056291151502689124*I)*\[Epsilon], 
 box2lD6[0, 3, 1, 0, 2, 0, 2, 0, 0]/eps -> 
  (0.019987448935492175 - 0.032677448837243335*I) - 
   (0.010401555020160656 - 8.399899153166659*^-16*I)/\[Epsilon] + 
   (0.011252005858329672 + 0.0627924227397543*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 3, 1, 0, 1, 0, 0] -> 
  (-0.07024837204319291 - 0.050839217256322636*I) - 
   (9.277792134857707*^-17 + 2.256632772813967*^-16*I)/\[Epsilon] + 
   (0.24723076054076443 - 0.04517267009035157*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 2, 2, 0, 1, 0, 0] -> 
  (0.013622842689972128 - 0.18100373735275457*I) - 
   (1.6885125771366273*^-17 - 1.355847253069732*^-16*I)/\[Epsilon] + 
   (0.567383290803802 + 0.20618574930773417*I)*\[Epsilon], 
 box2lD6[1, 0, 0, 3, 2, 0, 1, 0, 0] -> 
  (-0.041432653577064354 - 0.09736210895200749*I) + 
   (1.383135985984856*^-16 + 1.0098378924208322*^-16*I)/\[Epsilon] + 
   (0.3813531337252719 + 0.17573689767566333*I)*\[Epsilon], 
 box2lD6[2, 1, 0, 1, 1, 0, 2, 0, 0] -> 
  (-0.03530736425521274 - 0.3629124313866498*I) - 
   (4.0172908326971005*^-15 - 1.8444036102474742*^-14*I)/\[Epsilon]^2 - 
   (3.1207904979729296*^-13 - 1.1013108543649392*^-12*I)/\[Epsilon] + 
   (1.096559233729812 - 0.17672973635776712*I)*\[Epsilon], 
 box2lD6[1, 2, 0, 2, 1, 0, 1, 0, 0] -> 
  (-0.07216110697942647 - 0.02735532313921289*I) - 
   (1.2531164945628797*^-15 - 1.2138887789167008*^-14*I)/\[Epsilon]^2 - 
   (1.141685963567713*^-13 - 7.014300696696047*^-13*I)/\[Epsilon] + 
   (0.22006116142829632 - 0.020967974151110236*I)*\[Epsilon], 
 box2lD6[0, 2, 1, 2, 1, 0, 1, 0, 0] -> 
  (-0.04114754758398731 - 0.008248979193721164*I) - 
   (4.8706872376808286*^-15 + 5.490306627600378*^-15*I)/\[Epsilon] + 
   (0.17018659761419852 + 0.0031536353179999156*I)*\[Epsilon], 
 box2lD6[0, 4, 0, 0, 2, 1, 1, 0, 0] -> 
  (-0.0031661030927584845 + 0.00842542812833103*I) + 
   (4.903957780863732*^-16 - 5.033412781156729*^-16*I)/\[Epsilon] - 
   (0.013946816105040585 + 0.022330766506599764*I)*\[Epsilon], 
 box2lD6[0, 3, 1, 0, 2, 1, 1, 0, 0] -> 
  (-0.003951887462241401 + 0.010516506509451268*I) + 
   (3.157331557522225*^-15 + 1.8515012749211983*^-15*I)/\[Epsilon] - 
   (0.018311554727684514 + 0.02546909178111488*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 2, 1, 1, 1, 0, 0] -> 
  (-0.05599866390470999 - 0.05919145246133348*I) + 
   (9.531078400833409*^-14 + 2.1265712541196354*^-13*I)/\[Epsilon]^2 + 
   (3.259886857390124*^-12 + 9.516535042518007*^-12*I)/\[Epsilon] + 
   (0.268723206791642 + 0.024044411353419465*I)*\[Epsilon], 
 box2lD6[1, 0, 0, 3, 1, 1, 1, 0, 0] -> 
  (-0.05317734740275119 - 0.030993659115797413*I) - 
   (1.817601968449089*^-14 + 9.185185655084895*^-14*I)/\[Epsilon]^2 - 
   (4.61791168783085*^-13 + 4.0865082720417666*^-12*I)/\[Epsilon] + 
   (0.2600783696281131 + 0.038604952763674136*I)*\[Epsilon], 
 box2lD6[2, 0, 0, 3, 1, 1, 1, 0, 0] -> 
  (0.0008830561954246274 + 0.006384327537658004*I) + 
   (1.1913848001041762*^-14 + 2.6582140676495443*^-14*I)/\[Epsilon]^2 + 
   (3.740179779067008*^-13 + 1.126506480105066*^-12*I)/\[Epsilon] - 
   (0.0158487686703019 - 0.0017813850407286524*I)*\[Epsilon], 
 box2lD6[1, 2, 0, 1, 1, 1, 1, 0, 0] -> 
  (-0.07718209604270355 - 0.04455113678002489*I) - 
   (1.1599674469611365*^-13 - 1.8704308882034237*^-13*I)/\[Epsilon]^2 - 
   (5.794299394421766*^-12 - 5.934640020562773*^-12*I)/\[Epsilon] + 
   (0.3113621717700976 + 0.02627870650027393*I)*\[Epsilon], 
 box2lD6[1, 1, 0, 2, 1, 1, 1, 0, 0] -> 
  (-0.04982304652459884 - 0.03613117989286483*I) + 
   (9.753028175377251*^-14 - 1.7695851883978516*^-13*I)/\[Epsilon]^2 + 
   (3.1771356005852875*^-12 - 5.8076260472569254*^-12*I)/\[Epsilon] + 
   (0.22431443126848663 + 0.03593278554761761*I)*\[Epsilon], 
 box2lD6[0, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  (-0.04161367247238744 - 0.022566846138127608*I) + 
   (5.08993201074464*^-13 + 4.89961083788049*^-14*I)/\[Epsilon] + 
   (0.1949279458786619 + 0.03563597352886394*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  (0.0030207021735753456 + 0.005003294188183184*I) + 
   (1.8623431015734596*^-15 + 2.0312453357499094*^-15*I)/\[Epsilon]^3 + 
   (4.0791793871869376*^-14 + 3.8206243096284446*^-14*I)/\[Epsilon]^2 - 
   (8.919913006392304*^-13 + 1.148652417265819*^-12*I)/\[Epsilon] - 
   (0.010523959884362416 - 0.0021370716372190964*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  (-0.015775734708490693 + 0.01718338887081604*I) + 
   (2.4398040793043237*^-15 - 3.690444124189448*^-15*I)/\[Epsilon]^3 + 
   (9.486660759297824*^-14 - 9.536284692361847*^-14*I)/\[Epsilon]^2 - 
   (3.744348369206732*^-13 - 2.2063510982351775*^-12*I)/\[Epsilon] - 
   (0.04188817509072796 + 0.03180620363174397*I)*\[Epsilon], 
 box2lD6[1, 1, 1, 1, 1, 2, 1, 0, 0] -> 
  (0.0015566715030047936 + 0.0062019076292349215*I) + 
   (8.775220420283649*^-16 + 1.2727150941180884*^-15*I)/\[Epsilon]^3 + 
   (2.4525522603378264*^-14 + 3.04935759375401*^-14*I)/\[Epsilon]^2 - 
   (3.663734645317346*^-13 + 8.74867990878966*^-13*I)/\[Epsilon] - 
   (0.013740834733945882 + 0.005246530366686914*I)*\[Epsilon], 
 box2lD6[1, 2, 1, 2, 1, 1, 1, 0, 0] -> 
  (-0.00029730668148062264 - 0.0015425819137983845*I) + 
   (4.4215185347985326*^-16 - 3.4313070218453653*^-16*I)/\[Epsilon]^3 + 
   (1.5006554308149642*^-14 - 8.977203010638189*^-15*I)/\[Epsilon]^2 - 
   (1.5321059614081334*^-13 - 1.2909846287587005*^-13*I)/\[Epsilon] + 
   (0.0028053459672314923 - 0.0031068271256401666*I)*\[Epsilon]}


==> anc/master_lhNp1_minkowski.m <==
{lhNp1D8[3, 3, 0, 3, 5, 0, 0, 0, 0]/eps^4 -> 
  (0.2926970004718162 + 0.08154223717095153*I) - 
   0.0033511225826841386/\[Epsilon]^4 - 
   (0.010122185288547615 + 0.02105572417407869*I)/\[Epsilon]^3 + 
   (0.03476742085227778 - 0.06359956588155173*I)/\[Epsilon]^2 + 
   (0.14618046941318397 - 0.058632076101253226*I)/\[Epsilon] + 
   (0.2717507132511437 + 0.33825111446914247*I)*\[Epsilon], 
 lhNp1D8[3, 0, 0, 3, 4, 3, 0, 0, 0]/eps^5 -> 
  (6.636601384704282 - 6.740626338754123*I) - 
   (0.008176506663766717 + 0.0016258779954354983*I)/\[Epsilon]^5 - 
   (0.032751255572403486 + 0.025640510059945887*I)/\[Epsilon]^4 - 
   (0.1664027302646436 + 0.19373073929228646*I)/\[Epsilon]^3 - 
   (0.10299773011022152 + 0.9206014694868571*I)/\[Epsilon]^2 + 
   (0.43799421006738865 - 3.0068887650873664*I)/\[Epsilon] + 
   (17.80096588540911 - 8.59312180330545*I)*\[Epsilon], 
 lhNp1D8[3, 0, 0, 3, 5, 3, 0, 0, 0]/eps^5 -> 
  (-10.805713232646765 - 8.210612289941984*I) + 
   (0.0033070432231165213 + 0.003647147274930784*I)/\[Epsilon]^5 + 
   (0.005290429914782847 + 0.045528884379648984*I)/\[Epsilon]^4 - 
   (0.11544438517941204 - 0.24426796684626514*I)/\[Epsilon]^3 - 
   (1.0342278162153142 - 0.6140377511535144*I)/\[Epsilon]^2 - 
   (4.338291299107992 + 0.24323811947631496*I)/\[Epsilon] - 
   (12.007924002186103 + 35.34762475714456*I)*\[Epsilon], 
 lhNp1D6[2, 2, 0, 2, 3, 1, 0, 0, 0]/eps^2 -> 
  (-2.328306606632819 + 0.6093121364713084*I) - 7.017573080457985*^-17/
    \[Epsilon]^3 + (0.2302021033704734 + 0.4330976170444747*I)/\[Epsilon]^2 - 
   (1.8835199386945494 - 1.2841167646355338*I)/\[Epsilon] - 
   (16.833164345598252 + 4.617253943712766*I)*\[Epsilon], 
 lhNp1D8[3, 0, 3, 0, 4, 0, 3, 0, 0]/eps^5 -> 0.5849157962804357 - 
   0.00446816344357885/\[Epsilon]^5 - 0.0038347312436150826/\[Epsilon]^4 - 
   0.059810139432126895/\[Epsilon]^3 + 0.006960526382258003/\[Epsilon]^2 - 
   0.4717743175503356/\[Epsilon] - 3.509740136154369*\[Epsilon], 
 lhNp1D6[2, 2, 1, 0, 3, 0, 2, 0, 0]/eps^3 -> 
  (-24.709885389023903 + 1.633207776932552*I) - 1.760828712504814*^-17/
    \[Epsilon]^5 - (1.0570821295124143*^-16 - 1.2473074109137442*^-17*I)/
    \[Epsilon]^4 + (0.21112243176483533 + 0.5013777563489639*I)/
    \[Epsilon]^3 - (1.8664958491852253 - 1.0769318353596795*I)/\[Epsilon]^2 - 
   (0.7252472414489424 - 3.242113960254688*I)/\[Epsilon] + 
   (4.559592268613357 - 2.9046134328344544*I)*\[Epsilon], 
 lhNp1D8[3, 3, 2, 0, 0, 3, 3, 0, 0]/eps^4 -> 
  (-5.000726249407303 - 4.530466107541072*I) + 0.015624999999999443/
    \[Epsilon]^4 + (0.07450551570785571 + 0.1472621556370163*I)/
    \[Epsilon]^3 - (0.43573477677519795 - 0.7021979423991555*I)/
    \[Epsilon]^2 - (2.6867172808906954 - 0.25355413727535586*I)/\[Epsilon] - 
   (0.8183956804981177 + 13.802886551995869*I)*\[Epsilon], 
 lhNp1D6[2, 2, 0, 2, 0, 2, 2, 0, 0]/eps^4 -> 
  (378.7332505326115 + 43.84218962702493*I) - 0.9999999999998775/
    \[Epsilon]^4 - (4.268353005296202 + 9.424777960768225*I)/\[Epsilon]^3 + 
   (23.77120221625754 - 40.22827933309939*I)/\[Epsilon]^2 + 
   (131.0326676167006 - 55.01818737420906*I)/\[Epsilon] + 
   (665.5052303301438 + 287.94726198111056*I)*\[Epsilon], 
 lhNp1D10[0, 0, 4, 4, 0, 4, 4, 0, 0]/eps^4 -> 
  (0.07296275113825876 + 0.02003353488257901*I) - 
   0.00012860082304526737/\[Epsilon]^4 - 
   (0.0007203814735890861 + 0.001212034202773839*I)/\[Epsilon]^3 + 
   (0.0026108908305164055 - 0.0067894354356289885*I)/\[Epsilon]^2 + 
   (0.02345526455603849 - 0.01127982794847666*I)/\[Epsilon] + 
   (0.10065400925503204 + 0.14116174020373554*I)*\[Epsilon], 
 lhNp1D6[2, 0, 2, 0, 3, 1, 2, 0, 0]/eps^3 -> 
  (-14.082693442617908 + 7.696479881452711*I) + 
   (4.1444928628979124*^-17 - 3.317003479406335*^-16*I)/\[Epsilon]^4 + 
   (0.3461251770730247 + 0.21225478116259605*I)/\[Epsilon]^3 - 
   (0.16254928239743044 - 1.4144957223112118*I)/\[Epsilon]^2 + 
   (0.5465043597775949 + 4.375122056344922*I)/\[Epsilon] + 
   (0.15269168582053474 + 6.160539209228917*I)*\[Epsilon], 
 lhNp1D6[2, 0, 2, 0, 2, 2, 2, 0, 0]/eps^3 -> 
  (-43.86172487317047 - 54.66006585185396*I) + 
   (1.0659569854558997*^-16 - 5.15530523348898*^-16*I)/\[Epsilon]^4 - 
   (0.124425378722436 - 0.9181669524902096*I)/\[Epsilon]^3 - 
   (5.980217549592465 - 2.279983646067776*I)/\[Epsilon]^2 - 
   (20.08768379350902 + 6.983478357482564*I)/\[Epsilon] + 
   (11.942668117122437 - 163.86498274930875*I)*\[Epsilon], 
 lhNp1D6[2, 2, 1, 0, 2, 1, 2, 0, 0]/eps -> 
  (-3.9611183005315582 + 0.1255470342495313*I) - 
   (2.20355784354217*^-18 - 6.461907022583806*^-18*I)/\[Epsilon]^4 - 
   (3.22061564767026*^-15 - 9.188678219726795*^-15*I)/\[Epsilon]^3 + 
   (6.504020258872974*^-13 - 2.0979752068612915*^-12*I)/\[Epsilon]^2 - 
   (0.17702209605746472 - 0.6554563218914283*I)/\[Epsilon] - 
   (6.24318533008318 + 4.887152317331944*I)*\[Epsilon], 
 lhNp1D6[0, 2, 0, 2, 2, 2, 2, 0, 0]/eps^4 -> 
  (243.46590062218695 + 1.2275016938346056*^-8*I) + 
   0.6434155358752882/\[Epsilon]^4 + 2.911391597291395/\[Epsilon]^3 + 
   17.50049722422058/\[Epsilon]^2 + 
   (59.12375253541326 + 9.67937712470193*^-10*I)/\[Epsilon] + 
   (722.5966005019893 + 1.406547087312318*^-7*I)*\[Epsilon], 
 lhNp1D4[1, 1, 0, 1, 2, 1, 1, 0, 0]/eps -> 
  (12.698785850245299 - 31.47363459484216*I) - 
   (6.040694730972741*^-13 + 5.050504351959713*^-13*I)/\[Epsilon]^3 + 
   (1.3818813679452636*^-11 + 2.6301633971385154*^-12*I)/\[Epsilon]^2 - 
   (6.605785497801306 + 5.5249900523952675*I)/\[Epsilon] + 
   (19.6283122974076 - 76.30378458831346*I)*\[Epsilon], 
 lhNp1D4[1, 1, 0, 1, 3, 1, 1, 0, 0]/eps -> 
  (-9.267003846523954 + 22.87653157988138*I) + 
   (7.111178956658844*^-14 + 3.004569662571797*^-13*I)/\[Epsilon]^3 - 
   (2.2977801910465462*^-12 + 3.949048715718543*^-12*I)/\[Epsilon]^2 + 
   (2.313043707342323 + 4.20291591051816*I)/\[Epsilon] - 
   (57.69047357356962 - 47.99167789113108*I)*\[Epsilon], 
 lhNp1D6[0, 0, 2, 2, 2, 2, 2, 0, 0]/eps^3 -> 
  (-69.7161620496732 - 8.958455305166463*I) + 
   (0.4344662741503375 + 0.7570162011938686*I)/\[Epsilon]^3 - 
   (2.3631131524613895 - 4.914740891404192*I)/\[Epsilon]^2 - 
   (17.035818889921124 - 10.659669905459927*I)/\[Epsilon] - 
   (102.24518948291177 + 115.61450243312743*I)*\[Epsilon], 
 lhNp1D6[0, 0, 2, 2, 3, 2, 2, 0, 0]/eps^3 -> 
  (6.94672667300073 + 70.54352999906918*I) + 
   (0.2634370242137644 - 0.5235987755982984*I)/\[Epsilon]^3 + 
   (4.622427953106733 - 0.8351187679506474*I)/\[Epsilon]^2 + 
   (16.609877497994137 + 12.803050174758157*I)/\[Epsilon] - 
   (129.328475116183 - 149.21432985940237*I)*\[Epsilon], 
 lhNp1D4[1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  (9.714277037829127 - 13.34161592252085*I) - 
   (2.9111948458142574*^-14 + 1.0834096411443024*^-13*I)/\[Epsilon]^4 + 
   (1.3220079427233723*^-12 + 4.0934967691231124*^-12*I)/\[Epsilon]^3 - 
   (3.7928563936591504*^-11 - 9.590645659703054*^-12*I)/\[Epsilon]^2 - 
   (8.58559905473285*^-9 - 1.4757251174294138*^-8*I)/\[Epsilon] + 
   (109.81696332134743 + 35.16954105298528*I)*\[Epsilon], 
 lhNp1D6[0, 2, 2, 2, 3, 0, 0, 2, 0]/eps^4 -> 
  (-242.64609261064322 - 73.0192848879457*I) + 
   (0.6391839173566133 + 0.3501261383932457*I)/\[Epsilon]^4 + 
   (0.8467789898633089 + 5.5164413686639735*I)/\[Epsilon]^3 - 
   (12.402050349763652 - 21.05138179365491*I)/\[Epsilon]^2 - 
   (81.73745504153985 - 33.030922473941196*I)/\[Epsilon] - 
   (375.486641010823 + 495.21676518029784*I)*\[Epsilon], 
 lhNp1D6[0, 2, 2, 2, 4, 0, 0, 2, 0]/eps^4 -> 
  (-153.481236836724 + 374.93316080278004*I) + 
   (0.006328205843967567 - 0.5235987755981346*I)/\[Epsilon]^4 + 
   (4.537052201108502 - 2.9821819764829227*I)/\[Epsilon]^3 + 
   (28.929491387528326 + 9.418909109890015*I)/\[Epsilon]^2 + 
   (49.86804168821433 + 113.2224384222703*I)/\[Epsilon] - 
   (1028.8244275476775 - 449.895535583972*I)*\[Epsilon], 
 lhNp1D6[0, 0, 2, 2, 2, 2, 0, 2, 0]/eps^4 -> 
  (-1991.7701073369433 - 4761.903497400851*I) - 
   (0.029505998026393147 - 2.4413403768030615*I)/\[Epsilon]^4 - 
   (22.506698850994372 - 19.310420024735137*I)/\[Epsilon]^3 - 
   (211.11175836561546 - 6.763229676344637*I)/\[Epsilon]^2 - 
   (963.7059248255274 + 651.8166624224923*I)/\[Epsilon] + 
   (2353.8312869770534 - 19580.898341227537*I)*\[Epsilon], 
 lhNp1D6[0, 0, 2, 2, 3, 2, 0, 2, 0]/eps^4 -> 
  (-14937.173043825387 - 8217.003352009064*I) + 
   (2.8676172368557395 + 1.5707963267948835*I)/\[Epsilon]^4 + 
   (7.772449913785101 + 54.48855345637231*I)/\[Epsilon]^3 - 
   (314.5281950752023 - 392.3911291788045*I)/\[Epsilon]^2 - 
   (3244.711812571069 - 528.8263675219214*I)/\[Epsilon] - 
   (33289.33829915602 + 66124.30617074014*I)*\[Epsilon], 
 lhNp1D6[0, 2, 2, 0, 4, 0, 2, 2, 0]/eps^3 -> 
  (-8.525765570939502 - 0.3040827583635052*I) + 
   0.2144718452918607/\[Epsilon]^3 + 
   (0.5405839358214801 + 1.3475663471415125*I)/\[Epsilon]^2 - 
   (2.8707326317056427 - 3.3965890428508363*I)/\[Epsilon] - 
   (9.465131832831085 + 8.871644746434647*I)*\[Epsilon], 
 lhNp1D4[1, 1, 1, 0, 2, 0, 1, 1, 0] -> 
  (2.095183956454615 - 12.624457888402867*I) - 
   (2.936689736682941*^-16 - 6.838732116477944*^-17*I)/\[Epsilon]^3 + 
   (2.1006023063386364*^-12 - 4.905082689166974*^-13*I)/\[Epsilon]^2 + 
   (9.260631368978817*^-12 + 1.1877343678826303*^-11*I)/\[Epsilon] + 
   (66.98802817544048 + 21.57023086875669*I)*\[Epsilon], 
 lhNp1D4[1, 1, 1, 0, 3, 0, 1, 1, 0]/eps -> 
  (-22.844560909795558 - 8.694455349901139*I) - 
   (4.256795631250605*^-18 - 9.978459287309952*^-17*I)/\[Epsilon]^4 + 
   (3.037145548639024*^-14 - 7.139085174765423*^-13*I)/\[Epsilon]^3 + 
   (2.5644808989011735*^-12 - 1.2365493439675152*^-12*I)/\[Epsilon]^2 - 
   (2.8430598296615166 - 3.2660976263141968*I)/\[Epsilon] - 
   (18.699486955654905 + 52.82170561144547*I)*\[Epsilon], 
 lhNp1D4[1, 1, 1, 1, 1, 0, 1, 1, 0] -> 
  (14.9210111779717 - 12.588311965259436*I) - 
   (1.0446070158780043*^-17 + 3.8771442135502836*^-17*I)/\[Epsilon]^5 - 
   (1.3212094259748304*^-13 + 4.917313397350002*^-13*I)/\[Epsilon]^4 - 
   (3.981685702570564*^-13 - 1.078795446837237*^-12*I)/\[Epsilon]^3 - 
   (3.312929088403769*^-11 + 1.7605416256956916*^-10*I)/\[Epsilon]^2 - 
   (4.655525138411121*^-9 + 1.6196610312394375*^-9*I)/\[Epsilon] + 
   (107.69876893982604 + 88.05632761579423*I)*\[Epsilon], 
 lhNp1D6[0, 2, 1, 2, 0, 2, 2, 1, 0]/eps^2 -> 
  (25.4729934368968 - 26.327728286675438*I) - 0.9999999997083671/
    \[Epsilon]^2 - (2.793458726333331 + 9.424777961697199*I)/\[Epsilon] + 
   (82.52623869542612 - 38.9791834605061*I)*\[Epsilon], 
 lhNp1D4[0, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (12.479363066044733 - 13.334561741145897*I) + 
   (1.9295112105157656*^-12 - 2.398718063849048*^-12*I)/\[Epsilon]^3 + 
   (1.2953854645139862*^-11 + 7.201715321924232*^-12*I)/\[Epsilon]^2 - 
   (2.052893150753402*^-9 - 2.5239796482417127*^-9*I)/\[Epsilon] + 
   (103.22429313681302 + 72.19063605250187*I)*\[Epsilon], 
 lhNp1D4[0, 1, 1, 1, 2, 1, 1, 1, 0] -> 
  (-10.219863204301985 - 2.485408219031559*I) - 
   (2.3361896813040365*^-12 + 2.6838763191322404*^-12*I)/\[Epsilon]^3 + 
   (8.107919492851107*^-12 - 1.3574744244251251*^-11*I)/\[Epsilon]^2 + 
   (2.4411935769352253*^-9 + 2.793699131881147*^-9*I)/\[Epsilon] - 
   (20.18042203334758 + 76.9256781147575*I)*\[Epsilon], 
 lhNp1D4[1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (5.111226093206856 - 18.56920073844449*I) + 
   (1.1756292647987421*^-17 + 4.3634439861230444*^-17*I)/\[Epsilon]^5 + 
   (1.9347910624002568*^-13 + 7.190988391290201*^-13*I)/\[Epsilon]^4 + 
   (7.45924757904949*^-12 + 1.7018724943933608*^-11*I)/\[Epsilon]^3 - 
   (9.663178532972633*^-10 + 2.9681965247968187*^-9*I)/\[Epsilon]^2 - 
   (4.809280552261801*^-9 - 2.52419204345751*^-8*I)/\[Epsilon] + 
   (194.6607531559662 - 78.84201695308427*I)*\[Epsilon]}


==> anc/master_taNp1_minkowski.m <==
{taNp1D4[0, 3, 0, 3, 3, 0, 0, 0, 0]/eps^3 -> 0.11698075236753333 - 
   0.0026621798989887435/eps^3 + 0.014857134668177124/eps^2 - 
   0.04802612884196496/eps - 0.2380172039791757*eps + 
   0.4270639019249748*eps^2, taNp1D4[1, 2, 0, 2, 3, 0, 0, 0, 0]/eps -> 
  -0.2562175124988105 + 0.03933856324876363/eps + 1.0315907837989384*eps - 
   3.234349360096862*eps^2, taNp1D4[1, 3, 0, 2, 3, 0, 0, 0, 0]/eps^2 -> 
  -0.03660463795101835 - 0.002792417450666722/eps^2 + 
   0.012544443463495957/eps + 0.08241904571740476*eps - 
   0.15877155535741594*eps^2, taNp1D4[0, 2, 1, 3, 3, 0, 0, 0, 0]/eps^2 -> 
  -0.04963158404462588 - 0.002792417450666722/eps^2 + 
   0.01544995308639955/eps + 0.12030742056231862*eps - 
   0.2438416421134376*eps^2, taNp1D6[2, 0, 0, 3, 3, 2, 0, 0, 0]/eps^3 -> 
  -6.5991920481558894 + 0.035197516175166116/eps^3 - 
   0.2816415916581123/eps^2 + 1.5208844465288718/eps + 
   25.27813533926716*eps - 89.28178636561636*eps^2, 
 taNp1D6[2, 0, 0, 4, 3, 2, 0, 0, 0]/eps^3 -> 0.09462240577952151 - 
   0.0016521536195792206/eps^3 + 0.008209860377462503/eps^2 - 
   0.031474746444846866/eps - 0.254357757758641*eps + 
   0.6234148103576157*eps^2, taNp1D6[2, 0, 0, 5, 3, 2, 0, 0, 0]/eps^3 -> 
  -0.005307696289598642 + 0.00015439290514005928/eps^3 - 
   0.000582902402078992/eps^2 + 0.0020234622009457732/eps + 
   0.013093697781887969*eps - 0.029416411541822472*eps^2, 
 taNp1D4[1, 2, 1, 0, 2, 0, 2, 0, 0] -> 0.04126306059997614 - 
   0.266771739153583*eps + 1.069216676434366*eps^2, 
 taNp1D4[1, 2, 1, 0, 3, 0, 2, 0, 0]/eps -> 0.013017565685706835 - 
   0.0029290264049211213/eps - 0.03776794658984415*eps + 
   0.08462650978925385*eps^2, taNp1D4[0, 2, 0, 2, 2, 0, 1, 0, 0] -> 
  -0.5830944009095117 + 5.983176341887897*eps - 35.981842874058785*eps^2, 
 taNp1D4[1, 2, 0, 1, 2, 0, 1, 0, 0] -> -0.5930065692761132 + 
   5.4487796039038265*eps - 30.741828768623726*eps^2, 
 taNp1D4[1, 3, 0, 1, 2, 0, 1, 0, 0] -> 0.03173029906723491 - 
   0.20363082735319282*eps + 0.8232816001817379*eps^2, 
 taNp1D4[0, 0, 2, 2, 2, 0, 1, 0, 0] -> -0.586018711561217 + 
   6.001286577038414*eps - 36.047364102633274*eps^2, 
 taNp1D4[0, 0, 3, 2, 2, 0, 1, 0, 0] -> 0.025242374324921022 - 
   0.18472184895471336*eps + 0.7927371443753806*eps^2, 
 taNp1D4[0, 0, 4, 2, 2, 0, 1, 0, 0] -> -0.0026073369351227306 + 
   0.016566073292341398*eps - 0.06312960367477483*eps^2, 
 taNp1D4[0, 1, 1, 2, 2, 0, 1, 0, 0] -> -0.5926941393576334 + 
   6.0522225354551455*eps - 36.273674758465944*eps^2, 
 taNp1D4[1, 1, 1, 1, 2, 0, 1, 0, 0] -> -0.6009672446074346 + 
   5.504644422296306*eps - 30.978132798408215*eps^2, 
 taNp1D4[1, 1, 2, 1, 2, 0, 1, 0, 0] -> 0.033163259462995344 - 
   0.21224789436569294*eps + 0.8554440920477997*eps^2, 
 taNp1D6[2, 0, 3, 0, 0, 2, 3, 0, 0]/eps^3 -> -6.587574502993938 + 
   0.0346486093590824/eps^3 - 0.2799890172731184/eps^2 + 
   1.5156060586334832/eps + 25.253026077301755*eps - 89.23485939372642*eps^2, 
 taNp1D6[2, 2, 1, 0, 0, 2, 3, 0, 0]/eps^2 -> 1.534310156132661 + 
   0.03576233614003901/eps^2 - 0.2850163769909518/eps - 
   6.64168326592203*eps + 25.395222447461546*eps^2, 
 taNp1D4[1, 0, 2, 0, 1, 1, 2, 0, 0] -> -0.678623689632447 + 
   5.8057128675273075*eps - 31.856173581322746*eps^2, 
 taNp1D4[1, 0, 3, 0, 1, 1, 2, 0, 0]/eps -> -0.2253069480824118 + 
   0.03965440759050959/eps + 0.8787307716365887*eps - 
   2.712498067063096*eps^2, taNp1D4[1, 0, 2, 0, 2, 1, 2, 0, 0] -> 
  0.03299163729821122 - 0.15868471095351944*eps + 0.5355307538330312*eps^2, 
 taNp1D4[1, 1, 1, 0, 1, 1, 2, 0, 0] -> -0.6893160210791809 + 
   5.869214360196126*eps - 32.11194987362664*eps^2, 
 taNp1D4[1, 0, 2, 1, 1, 1, 1, 0, 0] -> -0.5087612163915309 + 
   4.083923723679396*eps - 21.495905798070318*eps^2, 
 taNp1D4[1, 0, 1, 2, 1, 1, 1, 0, 0] -> -0.506677701515932 + 
   4.073627011456653*eps - 21.460978464551694*eps^2, 
 taNp1D4[1, 0, 1, 1, 2, 1, 1, 0, 0] -> -0.5126184681356907 + 
   4.100130063023066*eps - 21.549079753493633*eps^2, 
 taNp1D4[0, 2, 1, 3, 0, 0, 2, 1, 0]/eps -> 0.016065216889578914 - 
   0.0029290264049211248/eps - 0.051285926581636714*eps + 
   0.12371687014338908*eps^2, taNp1D4[0, 1, 1, 2, 1, 0, 1, 1, 0] -> 
  -0.600967244607422 + 6.112923532090605*eps - 36.53494163802773*eps^2, 
 taNp1D4[0, 2, 1, 2, 1, 0, 1, 1, 0] -> 0.02690051650193888 - 
   0.194982090285045*eps + 0.8308248381196864*eps^2, 
 taNp1D6[2, 2, 1, 0, 0, 2, 2, 1, 0] -> 0.03646707734836243 - 
   0.28881774889878015*eps + 1.5490838884853944*eps^2, 
 taNp1D4[1, 1, 1, 1, 0, 1, 1, 1, 0] -> -0.6982036845426755 + 
   5.926610619347156*eps - 32.34870604120217*eps^2, 
 taNp1D4[1, 2, 1, 1, 0, 1, 1, 1, 0] -> 0.042431087360595365 - 
   0.2381045968626067*eps + 0.9223495754571753*eps^2, 
 taNp1D4[1, 1, 1, 1, 1, 1, 1, 1, 0] -> 0.0210993408809874 - 
   0.08683179393399898*eps + 0.26981486996837256*eps^2, 
 taNp1D4[1, 2, 1, 1, 1, 1, 1, 1, 0] -> -0.002149856360469655 + 
   0.005805503442387647*eps - 0.014848424826024737*eps^2}


==> anc/master_vtwPl_minkowski.m <==
{vtwPlD6[4, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0]/eps^2 -> 
  (-2.8707326317169564 + 3.396589042848709*I) + 0.21447184529178154/eps^2 + 
   (0.5405839358211415 + 1.347566347141015*I)/eps - 
   (8.525765571040216 + 0.30408275844113536*I)*eps - 
   (9.46513183296947 + 8.871644747095443*I)*eps^2, 
 vtwPlD6[3, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0]/eps -> 
  (0.7440105457887352 + 1.6952949687301637*I) + 0.26981457427222544/eps - 
   (3.4408124089778958 - 4.674756129686472*I)*eps - 
   (11.556435847092931 - 0.6899256065141038*I)*eps^2, 
 vtwPlD6[2, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0]/eps -> 
  (1.1988565766564676 + 2.3823873143530108*I) + 0.3791687174387066/eps - 
   (4.349179646815792 - 7.5326380278634275*I)*eps - 
   (17.991656239571636 - 4.02425877529322*I)*eps^2, 
 vtwPlD6[4, 0, 2, 2, 0, 0, 0, 4, 0, 0, 0, 0]/eps^4 -> 
  (0.047028796589211844 + 0.05949374441035844*I) - 
   0.009908201581382147/eps^4 + (0.007555206610863951 - 
     0.03112753329835693*I)/eps^3 + 
   (0.018048942763251294 + 0.023735381585043226*I)/eps^2 - 
   (0.00591818646066536 + 0.045703053888746764*I)/eps - 
   (0.05082551998345179 + 0.06999180372322067*I)*eps + 
   (0.09308865515450408 + 0.08743220359600991*I)*eps^2, 
 vtwPlD6[3, 2, 2, 2, 0, 0, 0, 2, 0, 0, 0, 0]/eps^3 -> 
  (-0.32002792753148973 + 1.1438801756557546*I) + 0.08450012777577953/eps^3 - 
   (0.09539534053638114 - 0.26546498064778784*I)/eps^2 + 
   (0.08611409085806214 - 0.2996933010157916*I)/eps + 
   (0.08267518539016143 - 1.9913488269706465*I)*eps - 
   (0.5597404730058623 - 4.597584526296431*I)*eps^2, 
 vtwPlD6[3, 0, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0]/eps^3 -> 
  (-0.3326230916775745 + 1.1916448623405285*I) + 0.09003344889811055/eps^3 - 
   (0.08702349730533801 - 0.28284842163565677*I)/eps^2 + 
   (0.0831141660064308 - 0.27339237982414033*I)/eps + 
   (0.03965631756568091 - 1.9443911396075297*I)*eps - 
   (0.6111228868722572 - 4.657205291939162*I)*eps^2, 
 vtwPlD6[3, 0, 2, 2, 1, 0, 0, 3, 0, 0, 0, 0]/eps^3 -> 
  (-0.41906243279355604 + 1.3386266042120707*I) + 0.069874280582726/eps^3 - 
   (0.16136305563495018 - 0.21951652655356393*I)/eps^2 + 
   (0.19622091297526323 - 0.5069369901435608*I)/eps + 
   (0.48167463125287113 - 2.984279309924993*I)*eps - 
   (0.7599637106679495 - 6.392306164825185*I)*eps^2, 
 vtwPlD6[2, 0, 2, 2, 2, 0, 0, 3, 0, 0, 0, 0]/eps^3 -> 
  (-0.3054061864598964 + 0.9477754336392865*I) + 0.05410309968047289/eps^3 - 
   (0.08974141827553966 - 0.16996990049260993*I)/eps^2 + 
   (0.12369422683652163 - 0.28193098037716385*I)/eps + 
   (0.2615265133305263 - 1.886977579987874*I)*eps - 
   (0.6121992676253126 - 4.30759071469805*I)*eps^2, 
 vtwPlD6[0, 2, 2, 2, 2, 0, 0, 4, 0, 0, 0, 0]/eps^2 -> 
  (-0.7426939064850007 + 0.28600360799834035*I) + 0.0461981458121083/eps^2 + 
   (0.0455188879550526 + 0.290271510985579*I)/eps - 
   (0.7777779249656578 + 0.8466634645128605*I)*eps - 
   (0.007650535787734609 + 1.1232662060890397*I)*eps^2, 
 vtwPlD6[3, 0, 2, 2, 0, 1, 0, 4, 0, 0, 0, 0]/eps^2 -> 
  (0.024517615655607096 + 0.020581099269760886*I) - 
   0.012464933044460813/eps^2 + (0.006551167366094919 - 
     0.039159742079966774*I)/eps - 
   (0.0017766348656920383 + 0.05180602636546151*I)*eps + 
   (0.05823554081449682 + 0.06212763960185998*I)*eps^2, 
 vtwPlD6[2, 2, 2, 2, 0, 1, 0, 2, 0, 0, 0, 0]/eps^2 -> 
  (0.07434984938994929 - 0.2604211950911*I) + 0.09648602275725444/eps^2 - 
   (0.08289464097021493 - 0.3031197802690638*I)/eps - 
   (0.34301518361456707 - 1.2308010464540096*I)*eps - 
   (0.0013320667681726661 + 1.9343653719336857*I)*eps^2, 
 vtwPlD6[2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0] -> 
  (0.21396076524961868 + 0.2209733998170362*I) - 
   (1.052137031197301 - 1.1521413515321621*I)*eps - 
   (2.192555693310701 + 1.3413150650959016*I)*eps^2, 
 vtwPlD6[0, 2, 2, 2, 0, 0, 2, 3, 0, 0, 0, 0]/eps^4 -> 
  (0.14444104144154488 - 1.549123851987577*I) + 0.0692972187181637/eps^4 - 
   (0.055282499831873944 - 0.2177036332391882*I)/eps^3 + 
   (0.1469615850706483 - 0.17367509534389416*I)/eps^2 - 
   (0.3112293024627994 - 1.1779096816014052*I)/eps - 
   (0.8462872869248987 - 4.800193841178818*I)*eps + 
   (0.043171015492917984 - 8.131048300848116*I)*eps^2, 
 vtwPlD6[2, 0, 2, 2, 2, 0, 1, 2, 0, 0, 0, 0]/eps^2 -> 
  (0.07569549191403883 - 0.1695644725165655*I) + 0.1129381249330904/eps^2 - 
   (0.05397404793889659 - 0.35480558359269276*I)/eps - 
   (0.37754285988452996 - 1.4050679844170704*I)*eps - 
   (0.14005142743084506 + 1.7439306225877604*I)*eps^2, 
 vtwPlD6[0, 2, 2, 2, 1, 0, 2, 2, 0, 0, 0, 0] -> 
  (0.14360192021652296 + 0.1944423051556847*I) - 
   (0.9051998894204698 - 0.9023859017303264*I)*eps - 
   (2.0263207947886985 + 0.9565157190509874*I)*eps^2, 
 vtwPlD6[0, 2, 2, 2, 1, 0, 1, 3, 0, 0, 0, 0] -> 
  (0.10894453860834136 + 0.10276326716251462*I) - 
   (0.6090905921284935 - 0.48627647032589816*I)*eps - 
   (0.5344810211778378 + 1.1392800207459317*I)*eps^2, 
 vtwPlD6[2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0] -> 
  (0.23604254001114275 + 0.2526028735213299*I) - 
   (1.1472140918458396 - 1.3437406111965247*I)*eps - 
   (2.735845133671507 + 1.2098750412140225*I)*eps^2, 
 vtwPlD6[2, 1, 2, 2, 2, 0, 1, 1, 0, 0, 0, 0] -> 
  (0.23919917630411008 + 0.25773257702623864*I) - 
   (1.1627737970074945 - 1.3733699487777284*I)*eps - 
   (2.822094681472112 + 1.1886095504512177*I)*eps^2, 
 vtwPlD6[2, 1, 2, 2, 1, 0, 1, 2, 0, 0, 0, 0] -> 
  (0.11739037148398862 + 0.011679326991118585*I) - 
   (0.09437914903961235 - 0.4141133459319176*I)*eps - 
   (0.12207981874426671 + 0.13422428763402955*I)*eps^2, 
 vtwPlD6[2, 0, 2, 2, 0, 1, 1, 4, 0, 0, 0, 0]/eps^2 -> 
  (0.03524586577108026 + 0.00667270513202823*I) - 
   0.017516891695624502/eps^2 + (0.002123988011113936 - 
     0.05503093826470178*I)/eps + 
   (0.011653041302864478 - 0.07031637718863365*I)*eps + 
   (0.08666533130720068 + 0.058561428928365876*I)*eps^2, 
 vtwPlD6[1, 2, 2, 2, 0, 1, 1, 2, 0, 0, 0, 0]/eps^2 -> 
  (0.07093173727337859 - 0.154957292066782*I) + 0.11758221719562058/eps^2 - 
   (0.04932443800844416 - 0.36939542974105927*I)/eps - 
   (0.38676968207697554 - 1.438100877768601*I)*eps - 
   (0.17267695581920098 + 1.7248618564373779*I)*eps^2, 
 vtwPlD6[1, 2, 2, 2, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  (0.25087371749104287 + 0.27281408789126477*I) - 
   (1.2106899589295756 - 1.4631460050624223*I)*eps - 
   (3.0676377990508175 + 1.155371629721307*I)*eps^2, 
 vtwPlD8[5, 3, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0]/eps^4 -> 
  (0.2926970004718126 + 0.08154223717094934*I) - 
   0.0033511225826841407/eps^4 - 
   (0.010122185288547598 + 0.021055724174078704*I)/eps^3 + 
   (0.03476742085227787 - 0.06359956588155162*I)/eps^2 + 
   (0.14618046941318338 - 0.0586320761012529*I)/eps + 
   (0.27175071325114464 + 0.3382511144691236*I)*eps + 
   (0.15774248287530143 + 0.5777837093498066*I)*eps^2, 
 vtwPlD8[4, 3, 0, 3, 0, 1, 0, 0, 3, 0, 0, 0]/eps^3 -> 
  (0.18765567576181472 - 0.08897568983940159*I) - 
   0.0041052153379498866/eps^3 - 
   (0.013263492868155632 + 0.025793828694215017*I)/eps^2 + 
   (0.03986154763618093 - 0.08333698351107678*I)/eps + 
   (0.3974479373060996 + 0.08240463910957732*I)*eps + 
   (0.41373750604915016 + 0.43301357071764524*I)*eps^2, 
 vtwPlD8[3, 3, 0, 3, 0, 1, 1, 0, 3, 0, 0, 0]/eps^3 -> 
  (0.2543210549115389 - 0.14695222108152897*I) - 0.005279348800769641/eps^3 - 
   (0.018537652271305372 + 0.03317112681647199*I)/eps^2 + 
   (0.04608527316182415 - 0.11647550438067031*I)/eps + 
   (0.5822248789043168 + 0.06519011465384073*I)*eps + 
   (0.6943705517353609 + 0.5755528876187819*I)*eps^2, 
 vtwPlD6[3, 0, 2, 0, 0, 0, 0, 3, 2, 0, 0, 0]/eps^5 -> 
  -97.24526435051541 + 0.06779783015305428/eps^5 - 
   0.40908570497934493/eps^4 + 1.9900563794296169/eps^3 - 
   7.898533569425217/eps^2 + 28.655979324164228/eps + 
   317.07804573888876*eps - 1005.5242837710903*eps^2, 
 vtwPlD6[4, 0, 2, 0, 0, 0, 0, 3, 2, 0, 0, 0]/eps^5 -> 
  1.650792813417346 - 0.010958553147945787/eps^5 + 
   0.03198105468319391/eps^4 - 0.11785866505758984/eps^3 + 
   0.29057841415323865/eps^2 - 0.7390651945773803/eps - 
   3.667649876830018*eps + 7.7585178189270785*eps^2, 
 vtwPlD6[3, 0, 0, 2, 0, 0, 0, 3, 2, 0, 0, 0]/eps^5 -> 
  -97.29573371814953 + 0.06987428058272772/eps^5 - 0.410993847400743/eps^4 + 
   2.001688544409317/eps^3 - 7.911462537174355/eps^2 + 
   28.69606810749404/eps + 317.19049488218093*eps - 1005.6771310125284*eps^2, 
 vtwPlD6[4, 0, 0, 2, 0, 0, 0, 3, 2, 0, 0, 0]/eps^5 -> 
  1.6467449859037795 - 0.011603591624475842/eps^5 + 
   0.03150964252746447/eps^4 - 0.12058211582806973/eps^3 + 
   0.2887519216395621/eps^2 - 0.7454571832008444/eps - 
   3.6789019672709173*eps + 7.751645961245605*eps^2, 
 vtwPlD6[3, 0, 0, 2, 0, 0, 0, 4, 2, 0, 0, 0]/eps^5 -> 
  0.6853052570390286 - 0.004159378400162442/eps^5 + 
   0.011977298003521613/eps^4 - 0.04618198127285527/eps^3 + 
   0.11506556344824105/eps^2 - 0.30171652445884506/eps - 
   1.5561465929534164*eps + 3.3432337473661278*eps^2, 
 vtwPlD6[5, 0, 0, 2, 0, 0, 0, 3, 2, 0, 0, 0]/eps^5 -> 
  -0.30954842061471577 + 0.004465863125955758/eps^5 - 
   0.007144573115732871/eps^4 + 0.03291951859821129/eps^3 - 
   0.059107662924880205/eps^2 + 0.1620262973505581/eps + 
   0.6968757285710889*eps - 1.3698084978525504*eps^2, 
 vtwPlD8[0, 3, 0, 3, 0, 0, 0, 5, 3, 0, 0, 0]/eps^4 -> 
  (0.024680281602775283 + 0.023544556507481506*I) - 
   0.0007218460283142164/eps^4 - (0.0010721556384548831 + 
     0.004535492359149824*I)/eps^3 + 
   (0.009985745427129527 - 0.00673655255454947*I)/eps^2 + 
   (0.01785623522833491 + 0.0030576018170129695*I)/eps - 
   (0.006119821579053273 - 0.03822340966483539*I)*eps + 
   (0.001297751244588649 + 0.03806589663888695*I)*eps^2, 
 vtwPlD6[3, 2, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.913041134944151 + 0.22338913168621144*I) + 
   (0.1930632537639115 + 0.19385705949052515*I)/eps^2 - 
   (0.991921273303426 - 0.47857193715956897*I)/eps - 
   (9.767747330051504 + 1.0898770343196507*I)*eps + 
   (23.508629558299326 - 2.9693859857507716*I)*eps^2, 
 vtwPlD6[3, 0, 2, 0, 2, 0, 0, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.8717983127845836 + 0.24178134205671278*I) + 
   (0.19681130852134238 + 0.19961000673293874*I)/eps^2 - 
   (1.007680524100817 - 0.4979084658509572*I)/eps - 
   (9.886481567131705 + 1.1193841127635367*I)*eps + 
   (23.44106089036849 - 3.0911964086554473*I)*eps^2, 
 vtwPlD6[3, 0, 2, 0, 1, 0, 0, 2, 2, 0, 0, 0]/eps^2 -> 
  (1.5970467067688547 + 0.11044580998461892*I) + 
   (0.09233122406484379 + 0.007996109589099243*I)/eps^2 - 
   (0.3218151403277178 - 0.04247450799257571*I)/eps - 
   (5.739073061717163 - 0.18598939049548416*I)*eps + 
   (19.54257015346295 + 0.22638615075112967*I)*eps^2, 
 vtwPlD6[2, 0, 2, 0, 2, 0, 0, 2, 2, 0, 0, 0]/eps^2 -> 
  (0.5170946945965493 + 0.025118573436734827*I) + 
   (0.11620617189565562 + 0.131709947829683*I)/eps^2 - 
   (0.6558933625288828 - 0.27193582483165585*I)/eps - 
   (5.491916621894894 + 0.8021395956314505*I)*eps + 
   (13.276940342404131 - 1.7659986727579113*I)*eps^2, 
 vtwPlD6[2, 0, 2, 0, 0, 1, 0, 3, 2, 0, 0, 0]/eps^3 -> 
  -8.060034553917175 + 0.0747285759600164/eps^3 - 0.4271144099311989/eps^2 + 
   2.0588052904558722/eps + 29.07039185080566*eps - 
   (98.15204762245932 + 1.1098080324901586*^-9*I)*eps^2, 
 vtwPlD6[1, 0, 2, 0, 0, 2, 0, 3, 2, 0, 0, 0]/eps^3 -> 
  -8.064163023975322 + 0.07548626303657836/eps^3 - 0.4277027155304686/eps^2 + 
   2.0629560409404624/eps + (29.084388972413183 + 1.0341477122681868*^-10*I)*
    eps - (98.16847620054425 - 1.4073487532684227*^-9*I)*eps^2, 
 vtwPlD6[2, 2, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.733441518097922 + 0.344802305805538*I) + 
   (0.2139607652495414 + 0.22097339981720227*I)/eps^2 - 
   (1.069782041420728 - 0.5795193941946416*I)/eps - 
   (10.507228070560604 + 1.191355198727578*I)*eps + 
   (23.265215764945815 - 3.586442128410463*I)*eps^2, 
 vtwPlD6[2, 1, 0, 2, 0, 1, 0, 2, 2, 0, 0, 0]/eps^2 -> 
  (1.675788903606916 + 0.13903183389804738*I) + 
   (0.10338706412848583 + 0.009439195508025121*I)/eps^2 - 
   (0.32966016415043486 - 0.0516314742636393*I)/eps - 
   (5.88133545638507 - 0.24445551733332974*I)*eps + 
   (19.902077912058612 + 0.3145603552410676*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0]/eps -> 
  (16.95379943571652 + 3.1588121064395542*I) - 
   (2.687487921337404 + 1.8528219120125562*I)/eps - 
   (69.58405587968096 + 9.70917882997138*I)*eps + 
   (262.0078863778048 + 19.706578207749505*I)*eps^2, 
 vtwPlD4[2, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0]/eps -> 
  (-2.229841761301023 + 0.3131541324468158*I) + 
   (0.6413115114472416 + 0.5487856936630202*I)/eps + 
   (4.67957496440713 + 0.9611934530963349*I)*eps - 
   (13.550619243770695 - 0.21232909309933587*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 1, 0, 3, 1, 0, 0, 0]/eps -> 
  (-0.7114811457008977 + 0.022422306319904745*I) + 
   (0.1804587214660774 + 0.1633189285445477*I)/eps + 
   (1.6319219307552741 + 0.3058503956522987*I)*eps - 
   (4.653613623976762 + 0.07686708159682341*I)*eps^2, 
 vtwPlD4[1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
  (-3.11402117897228 - 5.42328289342092*I) + 
   (26.708325044650845 + 0.48333017410452767*I)*eps - 
   (54.083382150197416 + 11.58594002439206*I)*eps^2, 
 vtwPlD8[0, 0, 3, 0, 0, 0, 3, 4, 3, 0, 0, 0]/eps^5 -> 
  0.8208564411261485 - 0.0009624613710856224/eps^5 + 
   0.00360680676066004/eps^4 - 0.01928712155097546/eps^3 + 
   0.06774739384625039/eps^2 - 0.2497675177247759/eps - 
   2.6785966056557577*eps + 8.423286095658185*eps^2, 
 vtwPlD6[2, 0, 0, 2, 0, 0, 1, 3, 2, 0, 0, 0]/eps^3 -> 
  -8.186913042113941 + 0.08327949869786502/eps^3 - 0.4412985696233985/eps^2 + 
   2.1265813566896172/eps + (29.426318651985472 - 1.110637633079326*^-9*I)*
    eps - (98.85383273782118 + 3.5534299702942094*^-9*I)*eps^2, 
 vtwPlD6[0, 2, 0, 2, 0, 0, 2, 2, 2, 0, 0, 0]/eps^2 -> 
  (-0.16594434711345046 + 0.4183168200478119*I) + 
   (0.1436019202165291 + 0.19444230515569838*I)/eps^2 - 
   (0.8145336237095333 - 0.530412268567907*I)/eps - 
   (7.3991748380477835 + 0.8661329847790684*I)*eps + 
   (10.574511080184056 - 3.329227042735534*I)*eps^2, 
 vtwPlD6[0, 2, 0, 2, 0, 0, 1, 3, 2, 0, 0, 0]/eps^2 -> 
  (1.1595048758981084 - 0.014602350900076257*I) + 
   (0.10894453860834599 + 0.10276326716251807*I)/eps^2 - 
   (0.6505842462525064 - 0.19056133150900045*I)/eps - 
   (7.100123077038386 + 0.6016312864396487*I)*eps + 
   (21.582048784180685 - 1.2195194509761482*I)*eps^2, 
 vtwPlD6[2, 2, 0, 2, 0, 0, 1, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.45684052018646687 + 0.561966289915938*I) + 
   (0.23604254001226052 + 0.2526028735228235*I)/eps^2 - 
   (1.146412707752409 - 0.7154557921667449*I)/eps - 
   (11.510011266893196 + 1.1992528054795832*I)*eps + 
   (22.306436769177317 - 4.34817708900258*I)*eps^2, 
 vtwPlD6[2, 1, 0, 2, 0, 0, 1, 2, 2, 0, 0, 0]/eps^2 -> 
  (1.7640634350279838 + 0.1883307636028944*I) + 
   (0.11739037148470183 + 0.011679326988760065*I)/eps^2 - 
   (0.3286712212821355 - 0.06657386850181342*I)/eps - 
   (5.988485054135534 - 0.3516037582727643*I)*eps + 
   (20.197754927724603 + 0.4871347621767583*I)*eps^2, 
 vtwPlD6[1, 2, 0, 2, 0, 0, 2, 1, 2, 0, 0, 0]/eps^2 -> 
  (-0.9582185507085299 + 1.999699986563359*I) + 
   (0.33027176619934073 + 0.39285576841657394*I)/eps^2 - 
   (1.4267679803123643 - 1.4068734782862544*I)/eps - 
   (16.920390921576693 + 0.13536967921678997*I)*eps + 
   (14.013481991194867 - 6.655374861263022*I)*eps^2, 
 vtwPlD6[0, 0, 2, 1, 0, 0, 2, 3, 2, 0, 0, 0]/eps^3 -> 
  (-9.66689550965429 - 0.831702012128448*I) + 
   (0.10894453860834359 + 0.10276326716251602*I)/eps^3 - 
   (0.6556015839735934 + 0.10220611679182905*I)/eps^2 + 
   (2.5103247130074746 + 0.5535253393168693*I)/eps + 
   (32.1370245868592 + 2.3115848903968166*I)*eps - 
   (106.03058492955687 + 4.1829301172952436*I)*eps^2, 
 vtwPlD6[0, 0, 2, 2, 0, 0, 2, 3, 2, 0, 0, 0]/eps^3 -> 
  (-0.40725559569201675 + 1.1895672000563304*I) + 
   (0.07361989490300189 + 0.008489805100770844*I)/eps^3 - 
   (0.0764689950267334 - 0.22734148025521406*I)/eps^2 + 
   (0.15325984980983487 - 0.1538941157589267*I)/eps + 
   (0.18987669605115112 - 1.5347539127125156*I)*eps - 
   (1.1118195199042673 - 4.795783133795815*I)*eps^2, 
 vtwPlD6[0, 0, 2, 1, 0, 0, 2, 4, 2, 0, 0, 0]/eps^3 -> 
  (0.1772246569086124 - 0.021305230473615044*I) - 
   (0.0066341424490617895 + 0.008982873965625915*I)/eps^3 + 
   (0.026577471931322476 - 0.008343712851489795*I)/eps^2 - 
   (0.043399036804848246 + 0.029555254275218133*I)/eps - 
   (0.28188703886864686 + 0.05363821277114606*I)*eps + 
   (0.8341686764161839 - 0.032712438536337*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0] -> 
  (-3.2912947115623017 - 2.383900465579521*I) + 
   (18.439650539169143 + 2.310038401302233*I)*eps - 
   (72.37346765835801 + 11.49001999017492*I)*eps^2, 
 vtwPlD4[2, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0]/eps -> 
  (-2.815876346302135 + 1.2169299060778127*I) + 
   (1.0315204145486394 + 0.9075356108268565*I)/eps + 
   (5.475038433851758 + 2.6966929252838505*I)*eps - 
   (17.992114064964266 - 2.6829959828676477*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 0, 1, 3, 1, 0, 0, 0]/eps -> 
  (-0.7704351572270765 + 0.1965059532152041*I) + 
   (0.23327057981952373 + 0.2267996292176177*I)/eps + 
   (1.5949455275640376 + 0.6341972175319807*I)*eps - 
   (5.105346630180953 - 0.40391358045125497*I)*eps^2, 
 vtwPlD4[3, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0]/eps -> 
  (1.2987735942921033 - 1.4220626678188126*I) - 
   (0.7065143896227554 + 0.6486725349090565*I)/eps - 
   (1.8411381905557864 + 2.6431937452877845*I)*eps + 
   (8.634508672379747 - 3.529344389580536*I)*eps^2, 
 vtwPlD4[2, 0, 1, 1, 0, 0, 1, 3, 1, 0, 0, 0]/eps -> 
  (0.12457067320623515 - 0.2712455606342751*I) - 
   (0.09014549840851202 + 0.1086100212098793*I)/eps + 
   (0.0378748814408494 - 0.49060635675383835*I)*eps + 
   (0.766821549662151 - 0.6891862735846908*I)*eps^2, 
 vtwPlD4[0, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0] -> 
  (-2.069860018239072 - 3.6778252210597038*I) + 
   (19.592428057564778 + 1.5671026732774285*I)*eps - 
   (47.46278755442926 + 10.45892492473143*I)*eps^2, 
 vtwPlD4[1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] -> 
  (-3.774118765468093 - 7.121983924907647*I) + 
   (31.562729644884197 - 4.1253571386077645*I)*eps - 
   (44.778022637132786 + 19.102219180932018*I)*eps^2, 
 vtwPlD4[2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] -> 
  (1.143969799551157 + 2.9560807950001036*I) - 
   (8.769937241908897 - 7.199529991967915*I)*eps - 
   (13.883785403968764 - 10.908258329681974*I)*eps^2, 
 vtwPlD6[2, 0, 2, 0, 2, 0, 1, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.4157574094278051 + 0.5825288425574323*I) + 
   (0.23919917630150733 + 0.2577325770281729*I)/eps^2 - 
   (1.1596415814457728 - 0.7338430326851554*I)/eps - 
   (11.624698667980555 + 1.221001342130744*I)*eps + 
   (22.213979043546463 - 4.462754128174848*I)*eps^2, 
 vtwPlD6[2, 0, 2, 0, 1, 0, 1, 2, 2, 0, 0, 0]/eps^2 -> 
  (1.762492154273185 + 0.1854949687682751*I) + 
   (0.11739037148510001 + 0.011679326988551649*I)/eps^2 - 
   (0.3312903138155016 - 0.06615701296842434*I)/eps - 
   (6.002845651719036 - 0.3419756386074377*I)*eps + 
   (20.203363912824496 + 0.46534529383744627*I)*eps^2, 
 vtwPlD6[1, 0, 2, 0, 2, 0, 2, 1, 2, 0, 0, 0]/eps -> 
  (-1.4357712009387966 + 1.421750057276776*I) + 
   (0.3324227550619622 + 0.39664124866678124*I)/eps - 
   (0.9928838567770171 - 2.0201515542745794*I)*eps - 
   (17.01757666018366 + 0.14404426194384953*I)*eps^2, 
 vtwPlD6[1, 0, 2, 0, 2, 0, 1, 2, 2, 0, 0, 0]/eps^2 -> 
  (0.3204564862101626 + 0.11181289476400982*I) + 
   (0.1267390683486287 + 0.15305757769490028*I)/eps^2 - 
   (0.7127641190299174 - 0.3494467449530055*I)/eps - 
   (5.999402347522641 + 0.9051402366792748*I)*eps + 
   (12.785142713178894 - 2.3021166184635717*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] -> 
  (-3.8041537559780827 - 7.24128059914356*I) + 
   (31.88808551206834 - 4.426719030157228*I)*eps - 
   (44.0406122506359 + 19.56795276880304*I)*eps^2, 
 vtwPlD4[2, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] -> 
  (1.1594775090234417 + 3.0541483351877696*I) - 
   (9.020532511246271 - 7.54032816806346*I)*eps - 
   (14.816732628224036 - 11.522515861780033*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0] -> 
  (0.1835796840878432 + 0.8926747796890472*I) - 
   (2.6679961546352033 - 1.8985464839710255*I)*eps - 
   (5.135515270514902 - 2.3472444671622728*I)*eps^2, 
 vtwPlD6[1, 0, 2, 0, 0, 1, 1, 3, 2, 0, 0, 0]/eps^3 -> 
  -8.274060363331278 + 0.08661854848777814/eps^3 - 0.4509845699531979/eps^2 + 
   2.161754092535766/eps + (29.646241162198628 + 1.295092631913434*^-9*I)*
    eps - (99.3474164084504 - 6.889578827119009*^-9*I)*eps^2, 
 vtwPlD6[2, 0, 2, 0, 0, 1, 1, 3, 2, 0, 0, 0]/eps^3 -> 
  0.4007731928221132 - 0.021483843478837878/eps^3 + 
   0.04478628340699576/eps^2 - 0.1890608101151952/eps - 
   (1.068706369847543 + 1.8030584063975363*^-9*I)*eps + 
   (2.2384020852464652 - 1.0558969280421282*^-8*I)*eps^2, 
 vtwPlD6[1, 2, 0, 2, 0, 1, 1, 1, 2, 0, 0, 0]/eps^2 -> 
  (0.30399426947857605 + 0.6695717721327547*I) + 
   (0.2508737174919295 + 0.27281408788818223*I)/eps^2 - 
   (1.200121503100442 - 0.7949816921416991*I)/eps - 
   (12.082658088486195 + 1.2518393510055024*I)*eps + 
   (21.952613912943903 - 4.822357803361495*I)*eps^2, 
 vtwPlD6[1, 1, 0, 2, 0, 1, 1, 2, 2, 0, 0, 0]/eps^2 -> 
  (1.8143287330972566 + 0.20805542393752144*I) + 
   (0.12501907512422802 + 0.012743834404820839*I)/eps^2 - 
   (0.3340346609292848 - 0.07313408636165081*I)/eps - 
   (6.0826309135045 - 0.38992080311125094*I)*eps + 
   (20.414145767626273 + 0.5407308604860481*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0]/eps -> 
  (-3.134343005617776 + 1.433279505607*I) + 
   (1.1717123459691419 + 1.032976745538301*I)/eps + 
   (5.9311958184909725 + 3.043461487882101*I)*eps - 
   (19.804343332940093 - 3.0318705393841565*I)*eps^2, 
 vtwPlD4[2, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0]/eps -> 
  (1.6684408729602154 - 1.8386942150082641*I) - 
   (0.9124034767794506 + 0.8373353244884008*I)/eps - 
   (2.256708965810194 + 3.3177885242527996*I)*eps + 
   (10.95822512579293 - 4.299348975179032*I)*eps^2, 
 vtwPlD4[1, 0, 1, 1, 0, 1, 1, 3, 1, 0, 0, 0]/eps -> 
  (0.13717677958723423 - 0.3136378062407678*I) - 
   (0.10261589230556167 + 0.12389065072890904*I)/eps + 
   (0.057510740788646875 - 0.5605015071199292*I)*eps + 
   (0.8632735520061615 - 0.7755321095813842*I)*eps^2, 
 vtwPlD4[1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0] -> 
  (1.307305963983647 + 3.4232262416408483*I) - 
   (10.055106827854553 - 8.532999094760536*I)*eps - 
   (16.909822147004085 - 12.843622184332304*I)*eps^2}

